Instability in linear cooperative systems of ordinary differential equations

It is well known that, contrary to the autonomous case, the stability/instability of solutions of nonautonomous linear ordinary differential equations $x' = A(t) x$ is in no relation to the sign of the real parts of the eigenvalues of $A(t)$. In particular, the real parts of all eigenvalues can be negative and bounded away from zero, nonetheless there is a solution of magnitude growing to infinity. In this paper we present a method of constructing examples of such systems when the matrices $A(t)$ have positive off-diagonal entries (strongly cooperative systems). We illustrate those examples both with interactive animations and analytically. The paper is written in such a way that it can be accessible to students with diverse mathematical backgrounds/skills.

==> anc/directions_animation.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 10.1' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[      5006,        127]
NotebookOptionsPosition[      5456,        119]
NotebookOutlinePosition[      6012,        142]
CellTagsIndexPosition[      5969,        139]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`t], 0, 20}}, Typeset`size$$ = {360., {177., 181.}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    False, $CellContext`t$1421$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`t = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`t, $CellContext`t$1421$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> ({$CellContext`xs, $CellContext`ys, $CellContext`as} = 
        NDSolveValue[{
          Derivative[
            1][$CellContext`x][$CellContext`s] == \
-$CellContext`x[$CellContext`s] + ((1/40) (
                1 - $CellContext`a[$CellContext`s]) + 
              10 $CellContext`a[$CellContext`s]) \
$CellContext`y[$CellContext`s], 
           Derivative[
            1][$CellContext`y][$CellContext`s] == (
              10 (1 - $CellContext`a[$CellContext`s]) + (1/
                40) $CellContext`a[$CellContext`s]) \
$CellContext`x[$CellContext`s] - $CellContext`y[$CellContext`s], 
           WhenEvent[
           Mod[$CellContext`s, 1] == 0, $CellContext`a[$CellContext`s] -> 
            1 - $CellContext`a[$CellContext`s]], $CellContext`x[0] == 
           Sqrt[2]/2, $CellContext`y[0] == Sqrt[2]/2, $CellContext`a[0] == 
           1}, {$CellContext`x, $CellContext`y, $CellContext`a}, \
{$CellContext`s, 0, 20}, DiscreteVariables -> {
            Element[$CellContext`a, {0, 1}]}]; Show[
         ParametricPlot[{
           Cos[$CellContext`\[Tau]], 
           Sin[$CellContext`\[Tau]]}, {$CellContext`\[Tau], 0, Pi/2}, 
          PlotStyle -> Black, Axes -> True, Ticks -> None, AxesLabel -> {
            Style[
             Subscript[$CellContext`x, 1], Bold], 
            Style[
             Subscript[$CellContext`x, 2], Bold]}, AxesStyle -> 
          Arrowheads[{0, 0.04}]], 
         Graphics[{Black, 
           Disk[
            Normalize[{
              $CellContext`xs[$CellContext`t], 
              $CellContext`ys[$CellContext`t]}], 0.02]}], 
         Graphics[{Blue, 
           Arrow[{{0, 0}, {20/401^Rational[1, 2], 1/401^Rational[1, 2]}}], 
           Green, 
           Arrow[{{0, 0}, {1/401^Rational[1, 2], 20/401^Rational[1, 2]}}], 
           Red, 
           Thickness[0.005], 
           CapForm["Round"], 
           
           Circle[{0, 0}, 
            1, {(1/2) ArcSin[80/401], Pi/2 - (1/2) ArcSin[80/401]}]}]]), 
      "Specifications" :> {{$CellContext`t, 0, 20, DefaultDuration -> 30, 
         AppearanceElements -> {
          "ProgressSlider", "PlayPauseButton", "FasterSlowerButtons", 
           "DirectionButton"}}}, 
      "Options" :> {
       LocalizeVariables -> False, ControlType -> Animator, 
        AppearanceElements -> None, DefaultBaseStyle -> "Animate", 
        DefaultLabelStyle -> "AnimateLabel", SynchronousUpdating -> True, 
        ShrinkingDelay -> 60.}, "DefaultOptions" :> {}],
     ImageSizeCache->{411., {218., 225.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    Initialization:>({
      Attributes[Derivative] = {NHoldAll, ReadProtected}, 
       Attributes[Subscript] = {NHoldRest}}; Typeset`initDone$$ = True),
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Animate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output", "PluginEmbeddedContent"]
},
WindowSize->{439, 434},
WindowMargins->{{491, Automatic}, {Automatic, 168}},
Visible->True,
AuthoredSize->{440, 458},
ScrollingOptions->{"HorizontalScrollRange"->Fit,
"VerticalScrollRange"->Fit},
ShowCellBracket->False,
Deployed->True,
CellContext->Notebook,
TrackCellChangeTimes->False,
FrontEndVersion->"10.1 for Microsoft Windows (32-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1464, 33, 3988, 84, 445, "Output"]
}
]
*)

(* End of internal cache information *)

(* NotebookSignature FvTPGWQH2M18IBgJlY@GFCyd *)


==> anc/directions_animation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     13795,        330]
NotebookOptionsPosition[     13477,        314]
NotebookOutlinePosition[     13822,        329]
CellTagsIndexPosition[     13779,        326]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Animate", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"xs", ",", "ys", ",", "as"}], "}"}], "=", 
     RowBox[{
     "NDSolveValue", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"x", "'"}], "[", "s", "]"}], "\[Equal]", " ", 
          RowBox[{
           RowBox[{"-", " ", 
            RowBox[{"x", "[", "s", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["1", "40"], " ", "*", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"a", "[", "s", "]"}]}], ")"}]}], "+", 
              RowBox[{"10", "  ", 
               RowBox[{"a", "[", "s", "]"}]}]}], ")"}], " ", 
            RowBox[{"y", "[", "s", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"y", "'"}], "[", "s", "]"}], "\[Equal]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", "*", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"a", "[", "s", "]"}]}], ")"}]}], "+", 
              RowBox[{
               FractionBox["1", "40"], " ", "*", " ", 
               RowBox[{"a", "[", "s", "]"}]}]}], ")"}], " ", 
            RowBox[{"x", "[", "s", "]"}]}], "-", " ", 
           RowBox[{"y", "[", "s", "]"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"WhenEvent", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"s", ",", "1"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"a", "[", "s", "]"}], "\[Rule]", " ", 
            RowBox[{"1", "-", 
             RowBox[{"a", "[", "s", "]"}]}]}]}], "]"}], " ", ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"x", "[", "0", "]"}], "\[Equal]", 
          FractionBox[
           RowBox[{"Sqrt", "[", "2", "]"}], "2"]}], ",", " ", 
         RowBox[{
          RowBox[{"y", "[", "0", "]"}], "\[Equal]", 
          FractionBox[
           RowBox[{"Sqrt", "[", "2", "]"}], "2"]}], ",", 
         RowBox[{
          RowBox[{"a", "[", "0", "]"}], "\[Equal]", "1"}]}], "}"}], 
       "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"x", ",", "y", ",", "a"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "0", ",", "20"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"DiscreteVariables", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"a", " ", "\[Element]", " ", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]}], "\[IndentingNewLine]",
       "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"ParametricPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Tau]", "]"}], ",", 
          RowBox[{"Sin", "[", "\[Tau]", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Tau]", ",", "0", ",", 
          FractionBox["\[Pi]", "2"]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", " ", 
        RowBox[{"Axes", "\[Rule]", " ", "True"}], ",", " ", 
        RowBox[{"Ticks", "\[Rule]", "None"}], ",", " ", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             SubscriptBox["x", 
              RowBox[{"1", " "}]], ",", "Bold"}], "]"}], ",", " ", 
           RowBox[{"Style", "[", 
            RowBox[{
             SubscriptBox["x", "2"], " ", ",", "Bold"}], "]"}]}], "}"}]}], 
        ",", " ", 
        RowBox[{"AxesStyle", " ", "\[Rule]", " ", 
         RowBox[{"Arrowheads", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", " ", ".04"}], "}"}], "]"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"Disk", "[", 
          RowBox[{
           RowBox[{"Normalize", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"xs", "[", "t", "]"}], ",", 
              RowBox[{"ys", "[", "t", "]"}]}], "}"}], "]"}], ",", "0.020"}], 
          "]"}]}], "}"}], "]"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", 
        RowBox[{"Blue", ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["20", 
               SqrtBox["401"]], ",", 
              FractionBox["1", 
               SqrtBox["401"]]}], "}"}]}], "}"}], "]"}], ",", "Green", ",", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", 
               SqrtBox["401"]], ",", 
              FractionBox["20", 
               SqrtBox["401"]]}], "}"}]}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", "Red", ",", " ", "\[IndentingNewLine]", 
         RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
         RowBox[{"CapForm", "[", "\"\<Round\>\"", "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", "1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], 
              RowBox[{"ArcSin", "[", 
               FractionBox["80", "401"], "]"}]}], ",", 
             RowBox[{
              FractionBox["\[Pi]", "2"], "-", 
              RowBox[{
               FractionBox["1", "2"], 
               RowBox[{"ArcSin", "[", 
                FractionBox["80", "401"], "]"}]}]}]}], "}"}]}], "]"}]}], 
        "}"}], "]"}]}], "\[IndentingNewLine]", "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "20"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"DefaultDuration", "\[Rule]", " ", "30"}], ",", " ", 
   RowBox[{"SaveDefinitions", "\[Rule]", "True"}], ",", " ", 
   RowBox[{"LocalizeVariables", "\[Rule]", "False"}]}], "\[IndentingNewLine]",
   "]"}]], "Input",
 CellChangeTimes->{{3.61959124838589*^9, 3.61959125544989*^9}, {
   3.61959130577889*^9, 3.6195913074128904`*^9}, {3.61959138914589*^9, 
   3.61959140926489*^9}, {3.6195914574018903`*^9, 3.61959148979389*^9}, {
   3.61959152920589*^9, 3.6195915327008905`*^9}, {3.61959159157389*^9, 
   3.6195915933228903`*^9}, {3.6195916664938903`*^9, 3.61959167816889*^9}, {
   3.6196764455463705`*^9, 3.6196765246483707`*^9}, 3.6267659229435053`*^9, {
   3.6267660608621564`*^9, 3.6267660645483675`*^9}, {3.626766097970235*^9, 
   3.6267661120614557`*^9}, {3.626766369998131*^9, 3.6267663860820265`*^9}, {
   3.626766666276149*^9, 3.6267666802091694`*^9}, {3.626766811877499*^9, 
   3.6267668485065837`*^9}, {3.626766937650861*^9, 3.62676699033694*^9}, {
   3.626770035955018*^9, 3.626770045914034*^9}, {3.626770118139234*^9, 
   3.6267701186892347`*^9}, {3.626770181756363*^9, 3.62677023946548*^9}, 
   3.6267702696845627`*^9, {3.6267703011126184`*^9, 3.626770351074711*^9}, {
   3.6267704985999565`*^9, 3.6267705041509657`*^9}, {3.626770572868206*^9, 
   3.626770587048242*^9}, {3.6267707398756742`*^9, 3.626770747703689*^9}, {
   3.626786005593771*^9, 3.626786006621771*^9}, {3.628138958148977*^9, 
   3.628139012020977*^9}, {3.628139077595977*^9, 3.628139088701977*^9}, {
   3.6281391745379767`*^9, 3.628139246209977*^9}, {3.628139294001977*^9, 
   3.628139324732977*^9}, 3.628139396563977*^9, {3.628139479171977*^9, 
   3.6281394799989767`*^9}, {3.6428550002833633`*^9, 
   3.6428550323537383`*^9}, {3.6428550862769513`*^9, 3.642855097847273*^9}, {
   3.6428561692432656`*^9, 3.6428561760313387`*^9}, {3.642856581808092*^9, 
   3.6428566001697054`*^9}, {3.642906859773975*^9, 3.6429068681349745`*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`t], 0, 20}}, Typeset`size$$ = Automatic, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    False, $CellContext`t$1421$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`t = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`t, $CellContext`t$1421$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> ({$CellContext`xs, $CellContext`ys, $CellContext`as} = 
        NDSolveValue[{
          Derivative[
            1][$CellContext`x][$CellContext`s] == \
-$CellContext`x[$CellContext`s] + ((1/40) (
                1 - $CellContext`a[$CellContext`s]) + 
              10 $CellContext`a[$CellContext`s]) \
$CellContext`y[$CellContext`s], 
           Derivative[
            1][$CellContext`y][$CellContext`s] == (
              10 (1 - $CellContext`a[$CellContext`s]) + (1/
                40) $CellContext`a[$CellContext`s]) \
$CellContext`x[$CellContext`s] - $CellContext`y[$CellContext`s], 
           WhenEvent[
           Mod[$CellContext`s, 1] == 0, $CellContext`a[$CellContext`s] -> 
            1 - $CellContext`a[$CellContext`s]], $CellContext`x[0] == 
           Sqrt[2]/2, $CellContext`y[0] == Sqrt[2]/2, $CellContext`a[0] == 
           1}, {$CellContext`x, $CellContext`y, $CellContext`a}, \
{$CellContext`s, 0, 20}, DiscreteVariables -> {
            Element[$CellContext`a, {0, 1}]}]; Show[
         ParametricPlot[{
           Cos[$CellContext`\[Tau]], 
           Sin[$CellContext`\[Tau]]}, {$CellContext`\[Tau], 0, Pi/2}, 
          PlotStyle -> Black, Axes -> True, Ticks -> None, AxesLabel -> {
            Style[
             Subscript[$CellContext`x, 1], Bold], 
            Style[
             Subscript[$CellContext`x, 2], Bold]}, AxesStyle -> 
          Arrowheads[{0, 0.04}]], 
         Graphics[{Black, 
           Disk[
            Normalize[{
              $CellContext`xs[$CellContext`t], 
              $CellContext`ys[$CellContext`t]}], 0.02]}], 
         Graphics[{Blue, 
           Arrow[{{0, 0}, {20/401^Rational[1, 2], 1/401^Rational[1, 2]}}], 
           Green, 
           Arrow[{{0, 0}, {1/401^Rational[1, 2], 20/401^Rational[1, 2]}}], 
           Red, 
           Thickness[0.005], 
           CapForm["Round"], 
           
           Circle[{0, 0}, 
            1, {(1/2) ArcSin[80/401], Pi/2 - (1/2) ArcSin[80/401]}]}]]), 
      "Specifications" :> {{$CellContext`t, 0, 20, DefaultDuration -> 30, 
         AppearanceElements -> {
          "ProgressSlider", "PlayPauseButton", "FasterSlowerButtons", 
           "DirectionButton"}}}, 
      "Options" :> {
       LocalizeVariables -> False, ControlType -> Animator, 
        AppearanceElements -> None, DefaultBaseStyle -> "Animate", 
        DefaultLabelStyle -> "AnimateLabel", SynchronousUpdating -> True, 
        ShrinkingDelay -> 60.}, "DefaultOptions" :> {}],
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    Initialization:>({
      Attributes[Derivative] = {NHoldAll, ReadProtected}, 
       Attributes[Subscript] = {NHoldRest}}; Typeset`initDone$$ = True),
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Animate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.6267702728805723`*^9, {3.6267703109726353`*^9, 3.6267703584507236`*^9}, 
   3.6267705176131105`*^9, {3.626770576914218*^9, 3.62677058973225*^9}, 
   3.626770756063709*^9, 3.626770829406952*^9, 3.6267736372455053`*^9, 
   3.626785875494771*^9, 3.6267860099437714`*^9, 3.6267865625177712`*^9, {
   3.628138073700977*^9, 3.628138084829977*^9}, 3.6281390175389767`*^9, 
   3.628139094407977*^9, 3.6281391448549767`*^9, 3.628139249153977*^9, {
   3.6281393035049767`*^9, 3.628139335499977*^9}, {3.628139460105977*^9, 
   3.628139486819977*^9}, 3.642855054137188*^9, 3.642855101657321*^9, 
   3.6428558445410614`*^9, 3.6428561806729903`*^9, {3.6428565920522013`*^9, 
   3.642856605604162*^9}, 3.642906874168975*^9, {3.6429069152959747`*^9, 
   3.6429069232299747`*^9}}]
}, Open  ]]
},
WindowSize->{1280, 832},
WindowMargins->{{70, Automatic}, {Automatic, 110}},
FrontEndVersion->"10.1 for Microsoft Windows (32-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 8181, 192, 600, "Input"],
Cell[8764, 216, 4697, 95, 76, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/increasing-norm_example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     13219,        324]
NotebookOptionsPosition[     12901,        308]
NotebookOutlinePosition[     13244,        323]
CellTagsIndexPosition[     13201,        320]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"ClearAll", "[", "c", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Angle", "[", "c_", "]"}], ":=", " ", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"ArcSin", "[", 
     FractionBox[
      RowBox[{"8", " ", "c"}], 
      RowBox[{
       RowBox[{"4", 
        SuperscriptBox["c", "2"]}], "+", "1"}]], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["A", "1"], "[", "c_", "]"}], ":=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "c"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", "c"}]], ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";", " ", 
   RowBox[{
    RowBox[{
     SubscriptBox["A", "2"], "[", "c_", "]"}], ":=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        FractionBox["1", 
         RowBox[{"4", "c"}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "t", "]"}], ",", 
       RowBox[{"Sin", "[", "t", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.1"}], ",", "1.1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.1"}], ",", "1.1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", " ", 
     RowBox[{"Ticks", "\[Rule]", " ", "None"}], ",", " ", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          SubscriptBox["x", 
           RowBox[{"1", " "}]], ",", "Bold"}], "]"}], ",", " ", 
        RowBox[{"Style", "[", 
         RowBox[{
          SubscriptBox["x", "2"], " ", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
     " ", 
     RowBox[{"AxesStyle", " ", "\[Rule]", " ", 
      RowBox[{"Arrowheads", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", ".04"}], "}"}], "]"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.5", ",", "0.5", ",", "0.5"}], "]"}], ",", 
      "\[IndentingNewLine]", "Cyan", ",", "\[IndentingNewLine]", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"-", 
          RowBox[{"Normalize", "[", 
           RowBox[{
            RowBox[{"Eigenvectors", "[", 
             RowBox[{
              SubscriptBox["A", "1"], "[", "10", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", "Blue", ",", "\[IndentingNewLine]", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"Normalize", "[", 
          RowBox[{
           RowBox[{"Eigenvectors", "[", 
            RowBox[{
             SubscriptBox["A", "1"], "[", "10", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", "Cyan", ",", "\[IndentingNewLine]", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"Normalize", "[", 
          RowBox[{
           RowBox[{"Eigenvectors", "[", 
            RowBox[{
             SubscriptBox["A", "2"], "[", "10", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", "Green", ",", "\[IndentingNewLine]", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"Normalize", "[", 
          RowBox[{
           RowBox[{"Eigenvectors", "[", 
            RowBox[{
             SubscriptBox["A", "2"], "[", "10", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", "Red", ",", "\[IndentingNewLine]", 
      RowBox[{"Thickness", "[", "0.010", "]"}], ",", 
      RowBox[{"CapForm", "[", "\"\<Round\>\"", "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Circle", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "1", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Angle", "[", "10", "]"}], ",", 
          RowBox[{
           FractionBox["\[Pi]", "2"], "-", 
           RowBox[{"Angle", "[", "10", "]"}]}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "}"}], "]"}]}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.6408458152011743`*^9, 3.640845846131174*^9}, {
  3.6408458969971743`*^9, 3.6408462217381744`*^9}, {3.640846400133174*^9, 
  3.640846417722174*^9}, {3.6408467742241745`*^9, 3.640846878840174*^9}, {
  3.642854675161411*^9, 3.6428546980463133`*^9}, {3.6428547282148333`*^9, 
  3.6428547479486604`*^9}, {3.642909012501975*^9, 3.6429090278449745`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
     0.3]], LineBox[CompressedData["
1:eJw113k0Ve3fBnBNKCQy1KNQpIkKJYQLoUgpKTKUUCllyNBTMpQilDqG0BOp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      "]]}}, {
    {RGBColor[0, 1, 1], 
     ArrowBox[NCache[{{0, 0}, {
        20 401^Rational[-1, 2], -401^Rational[-1, 2]}}, {{0, 0}, {
        0.9987523388778446, -0.04993761694389223}}]]}, 
    {RGBColor[0, 0, 1], 
     ArrowBox[NCache[{{0, 0}, {
        20 401^Rational[-1, 2], 401^Rational[-1, 2]}}, {{0, 0}, {
        0.9987523388778446, 0.04993761694389223}}]]}, 
    {RGBColor[0, 1, 1], 
     ArrowBox[NCache[{{0, 
        0}, {-401^Rational[-1, 2], 20 401^Rational[-1, 2]}}, {{0, 
        0}, {-0.04993761694389223, 0.9987523388778446}}]]}, 
    {RGBColor[0, 1, 0], 
     ArrowBox[NCache[{{0, 0}, {
        401^Rational[-1, 2], 20 401^Rational[-1, 2]}}, {{0, 0}, {
        0.04993761694389223, 0.9987523388778446}}]]}, 
    {RGBColor[1, 0, 0], Thickness[0.01], CapForm["Round"], 
     CircleBox[{0, 0}, 1, 
      NCache[{Rational[1, 2] ArcSin[Rational[80, 401]], Rational[1, 2] Pi + 
        Rational[-1, 2] ArcSin[Rational[80, 401]]}, {0.10042445472160734`, 
       1.4703718720732892`}]]}}},
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      SubscriptBox["x", "1"], Bold, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      SubscriptBox["x", "2"], Bold, StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Arrowheads[{0, 0.04}],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{-0.1, 1.1}, {-0.1, 1.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{None, None}]], "Output",
 CellChangeTimes->{{3.640846826789174*^9, 3.6408468870991745`*^9}, {
   3.642854704026576*^9, 3.64285472051611*^9}, {3.6428547508602915`*^9, 
   3.6428547610466104`*^9}, 3.6429090320529747`*^9}]
}, Open  ]]
},
WindowSize->{1262, 832},
WindowMargins->{{21, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.1 for Microsoft Windows (32-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 5536, 155, 533, "Input"],
Cell[6119, 179, 6766, 126, 406, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/increasing_norm.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 10.0' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[      4253,        116]
NotebookOptionsPosition[      4705,        108]
NotebookOutlinePosition[      5259,        131]
CellTagsIndexPosition[      5216,        128]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`c$$ = 9.808706276926854, Typeset`show$$ = 
    True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`c$$], 1 + Rational[1, 2] 3^Rational[1, 2], 20}}, 
    Typeset`size$$ = {360., {178., 182.}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`c$15512$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`c$$ = 1 + Rational[1, 2] 3^Rational[1, 2]},
       "ControllerVariables" :> {
        Hold[$CellContext`c$$, $CellContext`c$15512$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> ($CellContext`Angle[
          Pattern[$CellContext`c, 
           Blank[]]] := (1/2) 
         ArcSin[8 ($CellContext`c/(4 $CellContext`c^2 + 1))]; 
       Subscript[$CellContext`A, 1][
          Pattern[$CellContext`c, 
           Blank[]]] := {{-1, $CellContext`c}, {1/(4 $CellContext`c), -1}}; 
       Subscript[$CellContext`A, 2][
          Pattern[$CellContext`c, 
           Blank[]]] := {{-1, 1/(4 $CellContext`c)}, {$CellContext`c, -1}}; 
       Show[
         ParametricPlot[{
           Cos[$CellContext`t], 
           Sin[$CellContext`t]}, {$CellContext`t, 0, Pi/2}, 
          PlotRange -> {{-0.1, 1.1}, {-0.1, 1.1}}, PlotStyle -> Black], 
         Graphics[{
           RGBColor[0.5, 0.5, 0.5], Cyan, 
           Arrow[{{0, 0}, -Normalize[
               Part[
                Eigenvectors[
                 Subscript[$CellContext`A, 1][$CellContext`c$$]], 1]]}], Blue, 
           Arrow[{{0, 0}, 
             Normalize[
              Part[
               Eigenvectors[
                Subscript[$CellContext`A, 1][$CellContext`c$$]], 2]]}], Cyan, 
           Arrow[{{0, 0}, 
             Normalize[
              Part[
               Eigenvectors[
                Subscript[$CellContext`A, 2][$CellContext`c$$]], 1]]}], Green, 
           Arrow[{{0, 0}, 
             Normalize[
              Part[
               Eigenvectors[
                Subscript[$CellContext`A, 2][$CellContext`c$$]], 2]]}], Red, 
           Thickness[0.01], 
           CapForm["Round"], 
           Circle[{0, 0}, 1, {
             $CellContext`Angle[$CellContext`c$$], 
             Pi/2 - $CellContext`Angle[$CellContext`c$$]}]}]]), 
      "Specifications" :> {{$CellContext`c$$, 1 + 
         Rational[1, 2] 3^Rational[1, 2], 20}}, 
      "Options" :> {AppearanceElements -> None}, "DefaultOptions" :> {}],
     ImageSizeCache->{411., {215., 222.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output", "PluginEmbeddedContent"]
},
WindowSize->{439, 433},
WindowMargins->{{455, Automatic}, {Automatic, 108}},
Visible->True,
AuthoredSize->{440, 452},
ScrollingOptions->{"HorizontalScrollRange"->Fit,
"VerticalScrollRange"->Fit},
ShowCellBracket->False,
Deployed->True,
CellContext->Notebook,
TrackCellChangeTimes->False,
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (July 1, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1464, 33, 3237, 73, 439, "Output"]
}
]
*)

(* End of internal cache information *)

(* NotebookSignature auDu#F@Y7EwBRAKO4co81HgW *)


==> anc/increasing_norm.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     11538,        297]
NotebookOptionsPosition[     11221,        281]
NotebookOutlinePosition[     11564,        296]
CellTagsIndexPosition[     11521,        293]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Angle", "[", "c_", "]"}], ":=", " ", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"ArcSin", "[", 
       FractionBox[
        RowBox[{"8", " ", "c"}], 
        RowBox[{
         RowBox[{"4", 
          SuperscriptBox["c", "2"]}], "+", "1"}]], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "1"], "[", "c_", "]"}], ":=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "c"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", "c"}]], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "2"], "[", "c_", "]"}], ":=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         FractionBox["1", 
          RowBox[{"4", "c"}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ParametricPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Cos", "[", "t", "]"}], ",", 
          RowBox[{"Sin", "[", "t", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", 
          FractionBox["\[Pi]", "2"]}], "}"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.1"}], ",", "1.1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "0.1"}], ",", "1.1"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", " ", 
        RowBox[{"Ticks", "\[Rule]", " ", "None"}], ",", " ", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             SubscriptBox["x", 
              RowBox[{"1", " "}]], ",", "Bold"}], "]"}], ",", " ", 
           RowBox[{"Style", "[", 
            RowBox[{
             SubscriptBox["x", "2"], " ", ",", "Bold"}], "]"}]}], "}"}]}], 
        ",", " ", 
        RowBox[{"AxesStyle", " ", "\[Rule]", " ", 
         RowBox[{"Arrowheads", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", " ", ".04"}], "}"}], "]"}]}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.5", ",", "0.5", ",", "0.5"}], "]"}], ",", 
         "\[IndentingNewLine]", "Cyan", ",", "\[IndentingNewLine]", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"-", 
             RowBox[{"Normalize", "[", 
              RowBox[{
               RowBox[{"Eigenvectors", "[", 
                RowBox[{
                 SubscriptBox["A", "1"], "[", "c", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", "Blue", ",", "\[IndentingNewLine]", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"Normalize", "[", 
             RowBox[{
              RowBox[{"Eigenvectors", "[", 
               RowBox[{
                SubscriptBox["A", "1"], "[", "c", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", "Cyan", ",", "\[IndentingNewLine]", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"Normalize", "[", 
             RowBox[{
              RowBox[{"Eigenvectors", "[", 
               RowBox[{
                SubscriptBox["A", "2"], "[", "c", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", "Green", ",", "\[IndentingNewLine]", 
         RowBox[{"Arrow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"Normalize", "[", 
             RowBox[{
              RowBox[{"Eigenvectors", "[", 
               RowBox[{
                SubscriptBox["A", "2"], "[", "c", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", "Red", ",", "\[IndentingNewLine]", 
         RowBox[{"Thickness", "[", "0.010", "]"}], ",", 
         RowBox[{"CapForm", "[", "\"\<Round\>\"", "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Circle", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", "1", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Angle", "[", "c", "]"}], ",", 
             RowBox[{
              FractionBox["\[Pi]", "2"], "-", 
              RowBox[{"Angle", "[", "c", "]"}]}]}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "}"}], "]"}]}], "\[IndentingNewLine]", "]"}]}],
    ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"c", ",", 
     RowBox[{"1", "+", 
      FractionBox[
       SqrtBox["3"], "2"]}], ",", "20"}], "}"}], ",", " ", 
   RowBox[{"AppearanceElements", "\[Rule]", "None"}]}], "\[IndentingNewLine]",
   "]"}]], "Input",
 CellChangeTimes->{{3.6163116080188723`*^9, 3.61631161404191*^9}, {
   3.6163138114601674`*^9, 3.6163139005687923`*^9}, {3.616313937153036*^9, 
   3.6163139512091265`*^9}, {3.6163186940411267`*^9, 3.616318699408176*^9}, 
   3.6163187519675903`*^9, {3.616318784863846*^9, 3.61631879727098*^9}, {
   3.6163982776579685`*^9, 3.6163983537184486`*^9}, 3.616398404951631*^9, {
   3.6163986225921226`*^9, 3.6163986286591387`*^9}, {3.616398672365266*^9, 
   3.6163986727352657`*^9}, {3.6258112121229467`*^9, 
   3.6258112128349466`*^9}, {3.640845574229174*^9, 3.6408455827831745`*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`c$$ = 1 + Rational[1, 2] 3^Rational[1, 2], 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`c$$], 1 + Rational[1, 2] 3^Rational[1, 2], 20}}, 
    Typeset`size$$ = {360., {177., 181.}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`c$412746$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`c$$ = 1 + Rational[1, 2] 3^Rational[1, 2]},
       "ControllerVariables" :> {
        Hold[$CellContext`c$$, $CellContext`c$412746$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> ($CellContext`Angle[
          Pattern[$CellContext`c, 
           Blank[]]] := (1/2) 
         ArcSin[8 $CellContext`c/(4 $CellContext`c^2 + 1)]; 
       Subscript[$CellContext`A, 1][
          Pattern[$CellContext`c, 
           Blank[]]] := {{-1, $CellContext`c}, {1/(4 $CellContext`c), -1}}; 
       Subscript[$CellContext`A, 2][
          Pattern[$CellContext`c, 
           Blank[]]] := {{-1, 1/(4 $CellContext`c)}, {$CellContext`c, -1}}; 
       Show[
         ParametricPlot[{
           Cos[$CellContext`t], 
           Sin[$CellContext`t]}, {$CellContext`t, 0, Pi/2}, 
          PlotRange -> {{-0.1, 1.1}, {-0.1, 1.1}}, PlotStyle -> Black, Ticks -> 
          None, AxesLabel -> {
            Style[
             Subscript[$CellContext`x, 1], Bold], 
            Style[
             Subscript[$CellContext`x, 2], Bold]}, AxesStyle -> 
          Arrowheads[{0, 0.04}]], 
         Graphics[{
           RGBColor[0.5, 0.5, 0.5], Cyan, 
           Arrow[{{0, 0}, -Normalize[
               Part[
                Eigenvectors[
                 Subscript[$CellContext`A, 1][$CellContext`c$$]], 1]]}], Blue, 
           Arrow[{{0, 0}, 
             Normalize[
              Part[
               Eigenvectors[
                Subscript[$CellContext`A, 1][$CellContext`c$$]], 2]]}], Cyan, 
           Arrow[{{0, 0}, 
             Normalize[
              Part[
               Eigenvectors[
                Subscript[$CellContext`A, 2][$CellContext`c$$]], 1]]}], Green, 
           Arrow[{{0, 0}, 
             Normalize[
              Part[
               Eigenvectors[
                Subscript[$CellContext`A, 2][$CellContext`c$$]], 2]]}], Red, 
           Thickness[0.01], 
           CapForm["Round"], 
           Circle[{0, 0}, 1, {
             $CellContext`Angle[$CellContext`c$$], 
             Pi/2 - $CellContext`Angle[$CellContext`c$$]}]}]]), 
      "Specifications" :> {{$CellContext`c$$, 1 + 
         Rational[1, 2] 3^Rational[1, 2], 20}}, 
      "Options" :> {AppearanceElements -> None}, "DefaultOptions" :> {}],
     ImageSizeCache->{411., {218., 225.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.6163116279629884`*^9, 3.6163116380900335`*^9}, 
   3.6163138161452036`*^9, {3.6163138476794977`*^9, 3.616313867948599*^9}, 
   3.6163139068128414`*^9, {3.616313941265058*^9, 3.616313954907155*^9}, 
   3.6163187045171986`*^9, 3.6163187580706425`*^9, {3.616318800964014*^9, 
   3.6163188122250795`*^9}, 3.6163983328153667`*^9, 3.6163983725414762`*^9, 
   3.61639841464466*^9, {3.6163985161619587`*^9, 3.6163985363389874`*^9}, 
   3.6163986358581715`*^9, 3.6163986762572713`*^9, 3.6258081251529465`*^9, {
   3.625808162351947*^9, 3.6258081923209467`*^9}, 3.625811216493947*^9, 
   3.626598002487811*^9, {3.6408455879641743`*^9, 3.6408456091481743`*^9}, 
   3.6408457127261744`*^9, 3.6408463783371744`*^9, 3.6408464980421743`*^9}]
}, Open  ]]
},
WindowSize->{1262, 832},
WindowMargins->{{-9, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.1 for Microsoft Windows (32-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 6347, 164, 612, "Input"],
Cell[6930, 188, 4275, 90, 493, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/pointing.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 10.0' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[      3700,         98]
NotebookOptionsPosition[      4152,         90]
NotebookOutlinePosition[      4706,        113]
CellTagsIndexPosition[      4663,        110]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`\[Theta]$$ = 0, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`\[Theta]$$], 0, Rational[1, 2] Pi}}, 
    Typeset`size$$ = {360., {176., 181.}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`\[Theta]$484238$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`\[Theta]$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`\[Theta]$$, $CellContext`\[Theta]$484238$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> ($CellContext`G[
          Pattern[$CellContext`y, 
           Blank[]]] := Dot[{{-1, 1/3.2}, {0.8, -1}} - Dot[
            Dot[{{-1, 1/3.2}, {0.8, -1}}, $CellContext`y], $CellContext`y] {{
           1, 0}, {0, 1}}, $CellContext`y]; $CellContext`S[
          Pattern[$CellContext`\[Theta], 
           Blank[]]] := {
          Cos[$CellContext`\[Theta]], 
          Sin[$CellContext`\[Theta]]}; $CellContext`H[
          Pattern[$CellContext`\[Theta], 
           Blank[]]] := $CellContext`G[
          $CellContext`S[$CellContext`\[Theta]]]; Show[
         ParametricPlot[
          $CellContext`S[$CellContext`t], {$CellContext`t, 0, Pi/2}, 
          PlotRange -> {{0, 1.2}, {0, 1.2}}, PlotStyle -> Black], 
         Graphics[{
           RGBColor[0.5, 0.5, 0.5], 
           Arrow[{{0, 0}, {0.5299989400031799, 0.8479983040050879}}], Magenta, 
           PointSize[0.03], 
           Point[
            $CellContext`S[$CellContext`\[Theta]$$]], Green, 
           Arrow[{
             $CellContext`S[$CellContext`\[Theta]$$], \
$CellContext`S[$CellContext`\[Theta]$$] + \
$CellContext`H[$CellContext`\[Theta]$$]}], Null}]]), 
      "Specifications" :> {{$CellContext`\[Theta]$$, 0, Rational[1, 2] Pi}}, 
      "Options" :> {AppearanceElements -> None}, "DefaultOptions" :> {}],
     ImageSizeCache->{411., {214., 221.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output", "PluginEmbeddedContent"]
},
WindowSize->{439, 431},
WindowMargins->{{455, Automatic}, {Automatic, 109}},
Visible->True,
AuthoredSize->{440, 450},
ScrollingOptions->{"HorizontalScrollRange"->Fit,
"VerticalScrollRange"->Fit},
ShowCellBracket->False,
Deployed->True,
CellContext->Notebook,
TrackCellChangeTimes->False,
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (July 1, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1464, 33, 2684, 55, 437, "Output"]
}
]
*)

(* End of internal cache information *)

(* NotebookSignature @vpa2Z3FIszlDD1DdRtZCxmf *)


==> anc/pointing_examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     15141,        358]
NotebookOptionsPosition[     14822,        342]
NotebookOutlinePosition[     15166,        357]
CellTagsIndexPosition[     15123,        354]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"G", "[", "y_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{GridBox[{
        {
         RowBox[{"-", "1"}], 
         FractionBox["1", "3.2"]},
        {"0.8", 
         RowBox[{"-", "1"}]}
       },
       GridBoxDividers->{
        "Columns" -> {True, {False}, True}, "ColumnsIndexed" -> {}, 
         "Rows" -> {True, {False}, True}, "RowsIndexed" -> {}}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{GridBox[{
             {
              RowBox[{"-", "1"}], 
              FractionBox["1", "3.2"]},
             {"0.8", 
              RowBox[{"-", "1"}]}
            },
            
            GridBoxDividers->{
             "Columns" -> {True, {False}, True}, "ColumnsIndexed" -> {}, 
              "Rows" -> {True, {False}, True}, "RowsIndexed" -> {}}], ".", 
           "y"}], ")"}], ".", "y"}], ")"}], GridBox[{
         {"1", "0"},
         {"0", "1"}
        },
        GridBoxDividers->{
         "Columns" -> {True, {False}, True}, "ColumnsIndexed" -> {}, 
          "Rows" -> {True, {False}, True}, "RowsIndexed" -> {}}]}]}], ")"}], 
    ".", "y"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"S", "[", "\[Theta]_", "]"}], ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cos", "[", "\[Theta]", "]"}], ",", 
     RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", "\[Theta]_", "]"}], ":=", " ", 
   RowBox[{"G", "[", 
    RowBox[{"S", "[", "\[Theta]", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"S", "[", "t", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       FractionBox["\[Pi]", "2"]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1.2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1.2"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Black"}], ",", " ", 
     RowBox[{"Ticks", "\[Rule]", " ", "None"}], ",", " ", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          SubscriptBox["x", 
           RowBox[{"1", " "}]], ",", "Bold"}], "]"}], ",", " ", 
        RowBox[{"Style", "[", 
         RowBox[{
          SubscriptBox["x", "2"], " ", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
     " ", 
     RowBox[{"AxesStyle", " ", "\[Rule]", " ", 
      RowBox[{"Arrowheads", "[", 
       RowBox[{"{", 
        RowBox[{"0", ",", " ", ".04"}], "}"}], "]"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"RGBColor", "[", 
       RowBox[{"0.5", ",", "0.5", ",", "0.5"}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5299989400031799`", ",", "0.8479983040050879`"}], 
          "}"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", "Magenta", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PointSize", "[", "0.030", "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Point", "[", 
       RowBox[{"S", "[", 
        FractionBox["\[Pi]", "6"], "]"}], "]"}], ",", "\[IndentingNewLine]", 
      "Green", ",", "\[IndentingNewLine]", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"S", "[", 
          FractionBox["\[Pi]", "6"], "]"}], ",", 
         RowBox[{
          RowBox[{"S", "[", 
           FractionBox["\[Pi]", "6"], "]"}], "+", 
          RowBox[{"H", "[", 
           FractionBox["\[Pi]", "6"], "]"}]}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", "Magenta", ",", "\[IndentingNewLine]", 
      RowBox[{"Point", "[", 
       RowBox[{"S", "[", 
        FractionBox["\[Pi]", "2"], "]"}], "]"}], ",", "\[IndentingNewLine]", 
      "Green", ",", "\[IndentingNewLine]", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"S", "[", 
          FractionBox["\[Pi]", "2"], "]"}], ",", 
         RowBox[{
          RowBox[{"S", "[", 
           FractionBox["\[Pi]", "2"], "]"}], "+", 
          RowBox[{"H", "[", 
           FractionBox["\[Pi]", "2"], "]"}]}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", "Magenta", ",", "\[IndentingNewLine]", 
      RowBox[{"Point", "[", 
       RowBox[{"S", "[", "0", "]"}], "]"}], ",", "\[IndentingNewLine]", 
      "Green", ",", "\[IndentingNewLine]", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"S", "[", "0", "]"}], ",", 
         RowBox[{
          RowBox[{"S", "[", "0", "]"}], "+", 
          RowBox[{"H", "[", "0", "]"}]}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", "Magenta", ",", "\[IndentingNewLine]", 
      RowBox[{"Point", "[", 
       RowBox[{"S", "[", "0", "]"}], "]"}], ",", "\[IndentingNewLine]", 
      "Green", ",", "\[IndentingNewLine]", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"S", "[", "0", "]"}], ",", 
         RowBox[{
          RowBox[{"S", "[", "0", "]"}], "+", 
          RowBox[{"H", "[", "0", "]"}]}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", "Magenta", ",", "\[IndentingNewLine]", 
      RowBox[{"Point", "[", 
       RowBox[{"S", "[", "0.85", "]"}], "]"}], ",", "\[IndentingNewLine]", 
      "Green", ",", "\[IndentingNewLine]", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"S", "[", "0.85", "]"}], ",", 
         RowBox[{
          RowBox[{"S", "[", "0.85", "]"}], "+", 
          RowBox[{"H", "[", "0.85", "]"}]}]}], "}"}], "]"}], ",", 
      "\[IndentingNewLine]", "Magenta", ",", "\[IndentingNewLine]", 
      RowBox[{"Point", "[", 
       RowBox[{"S", "[", "1.2", "]"}], "]"}], ",", "\[IndentingNewLine]", 
      "Green", ",", "\[IndentingNewLine]", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"S", "[", "1.2", "]"}], ",", 
         RowBox[{
          RowBox[{"S", "[", "1.2", "]"}], "+", 
          RowBox[{"H", "[", "1.2", "]"}]}]}], "}"}], "]"}]}], 
     "\[IndentingNewLine]", "}"}], "]"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.640504490159464*^9, 3.6405045280424633`*^9}, {
  3.640504558154464*^9, 3.6405045865074635`*^9}, {3.6405046211024637`*^9, 
  3.640504700935464*^9}, {3.6405202237390137`*^9, 3.640520347962482*^9}, {
  3.6405204460005865`*^9, 3.6405206081819873`*^9}, {3.6405210037199526`*^9, 
  3.640521031431617*^9}, {3.6405210814913855`*^9, 3.6405210900014668`*^9}, {
  3.6405212577066135`*^9, 3.6405212693547883`*^9}, {3.6405213022357874`*^9, 
  3.6405213039830055`*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
     0.3]], LineBox[CompressedData["
1:eJw113k0Ve3fBnBNKCQy1KNQpIkKJYQLoUgpKTKUUCllyNBTMpQilDqG0BOp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      "]]}}, {
    {RGBColor[0.5, 0.5, 0.5], 
     ArrowBox[{{0, 0}, {0.5299989400031799, 0.8479983040050879}}]}, 
    {RGBColor[1, 0, 1], PointSize[0.03], 
     PointBox[NCache[{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2]}, {
       0.8660254037844386, 0.5}]], 
     {RGBColor[0, 1, 0], 
      ArrowBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2]}, {
         0.6050879037844386, 0.9519570076000039}}, {{0.8660254037844386, 
        0.5}, {0.6050879037844386, 0.9519570076000039}}]]}, 
     {RGBColor[1, 0, 1], PointBox[{0, 1}]}, 
     {RGBColor[0, 1, 0], ArrowBox[{{0, 1}, {0.3125, 1.}}]}, 
     {RGBColor[1, 0, 1], PointBox[{1, 0}]}, 
     {RGBColor[0, 1, 0], ArrowBox[{{1, 0}, {1., 0.8}}]}, 
     {RGBColor[1, 0, 1], PointBox[{1, 0}]}, 
     {RGBColor[0, 1, 0], ArrowBox[{{1, 0}, {1., 0.8}}]}, 
     {RGBColor[1, 0, 1], PointBox[{0.6599831458849822, 0.7512804051402927}]}, 
     {RGBColor[0, 1, 0], 
      ArrowBox[{{0.6599831458849822, 0.7512804051402927}, {0.5307026259121919,
        0.8648504699117217}}]}, 
     {RGBColor[1, 0, 1], PointBox[{0.3623577544766736, 0.9320390859672263}]}, 
     {RGBColor[0, 1, 0], 
      ArrowBox[{{0.3623577544766736, 0.9320390859672263}, {0.5174725963481777,
        0.8717336045418056}}]}}}},
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      SubscriptBox["x", "1"], Bold, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      SubscriptBox["x", "2"], Bold, StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Arrowheads[{0, 0.04}],
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{0, 1.2}, {0, 1.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{None, None}]], "Output",
 CellChangeTimes->{
  3.640504530508464*^9, 3.6405045907684636`*^9, 3.6405046698774633`*^9, 
   3.6405047048444633`*^9, 3.64052026629554*^9, {3.6405203322303033`*^9, 
   3.64052035050531*^9}, {3.64052046375699*^9, 3.640520537921837*^9}, {
   3.640520586733367*^9, 3.640520610087208*^9}, {3.6405210191851296`*^9, 
   3.6405210347782593`*^9}, 3.640521091471654*^9, 3.6405212326074743`*^9, 
   3.6405212720380154`*^9, 3.6405213098702974`*^9, 3.640521537180834*^9}]
}, Open  ]]
},
WindowSize->{1280, 710},
WindowMargins->{{25, Automatic}, {39, Automatic}},
FrontEndVersion->"10.1 for Microsoft Windows (32-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 6949, 183, 894, "Input"],
Cell[7532, 207, 7274, 132, 373, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/solution-norm_animation.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 10.1' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[      4547,        113]
NotebookOptionsPosition[      4997,        105]
NotebookOutlinePosition[      5553,        128]
CellTagsIndexPosition[      5510,        125]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`c$$ = 4, $CellContext`$4619$$ = 0, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`c$$], 4, 50}, {{
       Hold[$CellContext`$4619$$], 0, 
       RawBoxes[
        SubscriptBox["\[Theta]", "0"]]}, 0, Rational[1, 2] Pi}}, 
    Typeset`size$$ = {411., {151., 158.}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`c$112554$$ = 0, $CellContext`$4619$112555$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`c$$ = 4, $CellContext`$4619$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`c$$, $CellContext`c$112554$$, 0], 
        Hold[$CellContext`$4619$$, $CellContext`$4619$112555$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      Animate[{$CellContext`xs, $CellContext`ys, $CellContext`as} = 
         NDSolveValue[{
           Derivative[
             1][$CellContext`x][$CellContext`s] == (-(
                 1 - $CellContext`a[$CellContext`s]) - \
$CellContext`a[$CellContext`s]) $CellContext`x[$CellContext`s] + ((1/(
                 4 $CellContext`c$$)) (
                 1 - $CellContext`a[$CellContext`s]) + $CellContext`c$$ \
$CellContext`a[$CellContext`s]) $CellContext`y[$CellContext`s], 
            Derivative[
             1][$CellContext`y][$CellContext`s] == ($CellContext`c$$ (
                 1 - $CellContext`a[$CellContext`s]) + (1/(
                 4 $CellContext`c$$)) $CellContext`a[$CellContext`s]) \
$CellContext`x[$CellContext`s] + (-(
                 1 - $CellContext`a[$CellContext`s]) - \
$CellContext`a[$CellContext`s]) $CellContext`y[$CellContext`s], 
            WhenEvent[
            Mod[$CellContext`s, 1] == 0, $CellContext`a[$CellContext`s] -> 
             1 - $CellContext`a[$CellContext`s]], $CellContext`x[0] == 
            Cos[$CellContext`$4619$$], $CellContext`y[0] == 
            Sin[$CellContext`$4619$$], $CellContext`a[0] == 
            1}, {$CellContext`x, $CellContext`y, $CellContext`a}, \
{$CellContext`s, 0, 20}, DiscreteVariables -> {
             Element[$CellContext`a, {0, 1}]}]; Plot[
          Log[
           Norm[{
             $CellContext`xs[$CellContext`s], 
             $CellContext`ys[$CellContext`s]}]], {$CellContext`s, 
           0, $CellContext`t}, 
          PlotRange -> {{0, 20}, {0, 50}}], {$CellContext`t, 1, 20}], 
      "Specifications" :> {{$CellContext`c$$, 4, 
         50}, {{$CellContext`$4619$$, 0, 
          RawBoxes[
           SubscriptBox["\[Theta]", "0"]]}, 0, Rational[1, 2] Pi}}, 
      "Options" :> {AppearanceElements -> None}, "DefaultOptions" :> {}],
     ImageSizeCache->{462., {204., 211.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output", "PluginEmbeddedContent"]
},
WindowSize->{493, 429},
WindowMargins->{{428, Automatic}, {Automatic, 119}},
Visible->True,
AuthoredSize->{494, 430},
ScrollingOptions->{"HorizontalScrollRange"->Fit,
"VerticalScrollRange"->Fit},
ShowCellBracket->False,
Deployed->True,
CellContext->Notebook,
TrackCellChangeTimes->False,
FrontEndVersion->"10.1 for Microsoft Windows (32-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1464, 33, 3529, 70, 417, "Output"]
}
]
*)

(* End of internal cache information *)

(* NotebookSignature 4vD13V6MPhUi8BwkT861JsUW *)


==> anc/solution-norm_animation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     10898,        279]
NotebookOptionsPosition[     10539,        262]
NotebookOutlinePosition[     10886,        277]
CellTagsIndexPosition[     10843,        274]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "c_", "]"}], ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "c"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", "c"}]], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";", " ", 
  RowBox[{
   RowBox[{"B", "[", "c_", "]"}], ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       FractionBox["1", 
        RowBox[{"4", "c"}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Animate", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"xs", ",", "ys", ",", "as"}], "}"}], "=", 
        RowBox[{"NDSolveValue", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"x", "'"}], "[", "s", "]"}], "\[Equal]", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "*", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"a", "[", "s", "]"}]}], ")"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], " ", "*", " ", 
                   RowBox[{"a", "[", "s", "]"}]}], ")"}]}], ")"}], " ", 
               RowBox[{"x", "[", "s", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"4", "c"}]], " ", "*", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"a", "[", "s", "]"}]}], ")"}]}], "+", 
                 RowBox[{"c", "  ", 
                  RowBox[{"a", "[", "s", "]"}]}]}], ")"}], " ", 
               RowBox[{"y", "[", "s", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"y", "'"}], "[", "s", "]"}], "\[Equal]", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", " ", "*", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"a", "[", "s", "]"}]}], ")"}]}], "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"4", "c"}]], " ", "*", " ", 
                  RowBox[{"a", "[", "s", "]"}]}]}], ")"}], " ", 
               RowBox[{"x", "[", "s", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "*", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"a", "[", "s", "]"}]}], ")"}]}], "-", " ", 
                 RowBox[{"a", "[", "s", "]"}]}], ")"}], " ", 
               RowBox[{"y", "[", "s", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"WhenEvent", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"s", ",", "1"}], "]"}], "\[Equal]", "0"}], ",", 
              RowBox[{
               RowBox[{"a", "[", "s", "]"}], "\[Rule]", " ", 
               RowBox[{"1", "-", 
                RowBox[{"a", "[", "s", "]"}]}]}]}], "]"}], " ", ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"x", "[", "0", "]"}], "\[Equal]", 
             RowBox[{"Cos", "[", 
              SubscriptBox["\[Theta]", "0"], "]"}]}], ",", " ", 
            RowBox[{
             RowBox[{"y", "[", "0", "]"}], "\[Equal]", 
             RowBox[{"Sin", "[", 
              SubscriptBox["\[Theta]", "0"], "]"}]}], ",", 
            RowBox[{
             RowBox[{"a", "[", "0", "]"}], "\[Equal]", "1"}]}], 
           "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "a"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "0", ",", "20"}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"DiscreteVariables", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"a", " ", "\[Element]", " ", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"Norm", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"xs", "[", "s", "]"}], ",", 
             RowBox[{"ys", "[", "s", "]"}]}], "}"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "t"}], "}"}], ",", " ", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "20"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "50"}], "}"}]}], "}"}]}]}], " ", "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"t", ",", "1", ",", "20"}], "}"}]}], "\[IndentingNewLine]", 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"c", ",", "4", ",", "50"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Theta]", "0"], ",", "0", ",", 
      FractionBox["\[Pi]", "2"]}], "}"}], ",", " ", 
    RowBox[{"AppearanceElements", " ", "\[Rule]", " ", "None"}]}], "]"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.6204612152635283`*^9, 3.62046123335956*^9}, {
  3.6204614295153046`*^9, 3.6204614397021227`*^9}, {3.625807530937947*^9, 
  3.625807606851947*^9}, {3.6258076475659466`*^9, 3.6258076507549467`*^9}, {
  3.6258215962298617`*^9, 3.625821614434889*^9}, {3.626331658877345*^9, 
  3.626331660232345*^9}, {3.6428535623493156`*^9, 3.642853591398443*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`c$$ = 4, $CellContext`$4619$$ = 0, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`c$$], 4, 50}, {{
       Hold[$CellContext`$4619$$], 0, 
       RawBoxes[
        SubscriptBox["\[Theta]", "0"]]}, 0, Rational[1, 2] Pi}}, 
    Typeset`size$$ = {411., {151., 158.}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`c$112554$$ = 0, $CellContext`$4619$112555$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`c$$ = 4, $CellContext`$4619$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`c$$, $CellContext`c$112554$$, 0], 
        Hold[$CellContext`$4619$$, $CellContext`$4619$112555$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      Animate[{$CellContext`xs, $CellContext`ys, $CellContext`as} = 
         NDSolveValue[{
           Derivative[
             1][$CellContext`x][$CellContext`s] == (-(
                 1 - $CellContext`a[$CellContext`s]) - \
$CellContext`a[$CellContext`s]) $CellContext`x[$CellContext`s] + ((1/(
                 4 $CellContext`c$$)) (
                 1 - $CellContext`a[$CellContext`s]) + $CellContext`c$$ \
$CellContext`a[$CellContext`s]) $CellContext`y[$CellContext`s], 
            Derivative[
             1][$CellContext`y][$CellContext`s] == ($CellContext`c$$ (
                 1 - $CellContext`a[$CellContext`s]) + (1/(
                 4 $CellContext`c$$)) $CellContext`a[$CellContext`s]) \
$CellContext`x[$CellContext`s] + (-(
                 1 - $CellContext`a[$CellContext`s]) - \
$CellContext`a[$CellContext`s]) $CellContext`y[$CellContext`s], 
            WhenEvent[
            Mod[$CellContext`s, 1] == 0, $CellContext`a[$CellContext`s] -> 
             1 - $CellContext`a[$CellContext`s]], $CellContext`x[0] == 
            Cos[$CellContext`$4619$$], $CellContext`y[0] == 
            Sin[$CellContext`$4619$$], $CellContext`a[0] == 
            1}, {$CellContext`x, $CellContext`y, $CellContext`a}, \
{$CellContext`s, 0, 20}, DiscreteVariables -> {
             Element[$CellContext`a, {0, 1}]}]; Plot[
          Log[
           Norm[{
             $CellContext`xs[$CellContext`s], 
             $CellContext`ys[$CellContext`s]}]], {$CellContext`s, 
           0, $CellContext`t}, 
          PlotRange -> {{0, 20}, {0, 50}}], {$CellContext`t, 1, 20}], 
      "Specifications" :> {{$CellContext`c$$, 4, 
         50}, {{$CellContext`$4619$$, 0, 
          RawBoxes[
           SubscriptBox["\[Theta]", "0"]]}, 0, Rational[1, 2] Pi}}, 
      "Options" :> {AppearanceElements -> None}, "DefaultOptions" :> {}],
     ImageSizeCache->{462., {204., 211.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.620461245730382*^9, 3.6204614428533278`*^9, {3.625807617916947*^9, 
   3.6258076535449467`*^9}, 3.6258216187438965`*^9, 3.626331662791345*^9, 
   3.6276386365211096`*^9, 3.6428535991345367`*^9}]
}, Open  ]]
},
WindowSize->{1280, 758},
WindowMargins->{{Automatic, -1288}, {Automatic, -8}},
FrontEndVersion->"10.1 for Microsoft Windows (32-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 674, 25, 47, "Input"],
Cell[CellGroupData[{
Cell[1257, 49, 5540, 134, 434, "Input"],
Cell[6800, 185, 3723, 74, 432, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/solution-norm_example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     43044,        797]
NotebookOptionsPosition[     42725,        781]
NotebookOutlinePosition[     43068,        796]
CellTagsIndexPosition[     43025,        793]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"xs", ",", "ys", ",", "as"}], "}"}], "=", 
   RowBox[{"NDSolveValue", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "'"}], "[", "s", "]"}], "\[Equal]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], " ", "*", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"a", "[", "s", "]"}]}], ")"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], " ", "*", " ", 
              RowBox[{"a", "[", "s", "]"}]}], ")"}]}], ")"}], " ", 
          RowBox[{"x", "[", "s", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "160"], " ", "*", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"a", "[", "s", "]"}]}], ")"}]}], "+", 
            RowBox[{"40", "  ", 
             RowBox[{"a", "[", "s", "]"}]}]}], ")"}], " ", 
          RowBox[{"y", "[", "s", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"y", "'"}], "[", "s", "]"}], "\[Equal]", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", "*", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"a", "[", "s", "]"}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", "160"], " ", "*", " ", 
             RowBox[{"a", "[", "s", "]"}]}]}], ")"}], " ", 
          RowBox[{"x", "[", "s", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], " ", "*", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"a", "[", "s", "]"}]}], ")"}]}], "-", " ", 
            RowBox[{"a", "[", "s", "]"}]}], ")"}], " ", 
          RowBox[{"y", "[", "s", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"WhenEvent", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"s", ",", "1"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"a", "[", "s", "]"}], "\[Rule]", " ", 
          RowBox[{"1", "-", 
           RowBox[{"a", "[", "s", "]"}]}]}]}], "]"}], " ", ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"x", "[", "0", "]"}], "\[Equal]", 
        RowBox[{"Cos", "[", 
         FractionBox["\[Pi]", "4"], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"y", "[", "0", "]"}], "\[Equal]", 
        RowBox[{"Sin", "[", 
         FractionBox["\[Pi]", "4"], "]"}]}], ",", 
       RowBox[{
        RowBox[{"a", "[", "0", "]"}], "\[Equal]", "1"}]}], 
      "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y", ",", "a"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "0", ",", "20"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"DiscreteVariables", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"a", " ", "\[Element]", " ", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"Norm", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xs", "[", "s", "]"}], ",", 
       RowBox[{"ys", "[", "s", "]"}]}], "}"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"s", ",", "0", ",", "20"}], "}"}], ",", " ", 
   RowBox[{"AspectRatio", " ", "\[Rule]", "1"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"t", ",", "Bold"}], "]"}], ",", " ", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"ln", 
         RowBox[{"\[LeftDoubleBracketingBar]", " ", 
          RowBox[{"x", "[", "t", "]"}], "\[RightDoubleBracketingBar]"}]}], 
        ",", "Bold"}], "]"}]}], "}"}]}], ",", " ", 
   RowBox[{"AxesStyle", " ", "\[Rule]", " ", 
    RowBox[{"Arrowheads", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", ".04"}], "}"}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "20"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "50"}], "}"}]}], "}"}]}]}], " ", "]"}]}], "Input",
 CellChangeTimes->{{3.6408469891551743`*^9, 3.6408470235591745`*^9}, {
   3.640847141336174*^9, 3.640847143119174*^9}, {3.640847177722174*^9, 
   3.6408471849691744`*^9}, 3.640847220152174*^9, {3.640847310317174*^9, 
   3.640847384171174*^9}, {3.640847506204174*^9, 3.6408475782271743`*^9}, {
   3.6408476172661743`*^9, 3.640847624657174*^9}, {3.6429096537959747`*^9, 
   3.642909786557975*^9}, {3.642909890923975*^9, 3.642909945963975*^9}, {
   3.6429099920459747`*^9, 3.642910024046975*^9}, {3.642910057458975*^9, 
   3.6429100727719746`*^9}, {3.642910152487975*^9, 3.642910239518975*^9}, {
   3.642910311286975*^9, 3.642910354015975*^9}, {3.642910416281975*^9, 
   3.642910510279975*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
    1.], LineBox[CompressedData["
1:eJwU13c4le8fB3Arezv2OAfnGCcZx57PO0JLoUWoRGRLKkRDJSWj0lSSFEkq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     "]]}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox["t", Bold, StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
      RowBox[{"ln", " ", 
        RowBox[{"\[LeftDoubleBracketingBar]", 
          RowBox[{"x", "(", "t", ")"}], "\[RightDoubleBracketingBar]"}]}], 
      Bold, StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->Arrowheads[{0, 0.04}],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 20}, {0, 50}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6429103587599745`*^9, {3.642910463399975*^9, 3.6429104794509745`*^9}, 
   3.642910515767975*^9, 3.6429105492769747`*^9}]
}, Open  ]]
},
WindowSize->{1280, 832},
WindowMargins->{{21, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.1 for Microsoft Windows (32-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 5226, 135, 330, "Input"],
Cell[5809, 159, 36900, 619, 410, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/solution_animation.cdf <==
(* Content-type: application/vnd.wolfram.cdf.text *)

(*** Wolfram CDF File ***)
(* http://www.wolfram.com/cdf *)

(* CreatedBy='Mathematica 10.1' *)

(*************************************************************************)
(*                                                                       *)
(*  The Mathematica License under which this file was created prohibits  *)
(*  restricting third parties in receipt of this file from republishing  *)
(*  or redistributing it by any means, including but not limited to      *)
(*  rights management or terms of use, without the express consent of    *)
(*  Wolfram Research, Inc. For additional information concerning CDF     *)
(*  licensing and redistribution see:                                    *)
(*                                                                       *)
(*        www.wolfram.com/cdf/adopting-cdf/licensing-options.html        *)
(*                                                                       *)
(*************************************************************************)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[      1064,         20]
NotebookDataLength[      4312,        107]
NotebookOptionsPosition[      4762,         99]
NotebookOutlinePosition[      5318,        122]
CellTagsIndexPosition[      5275,        119]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`c$$ = 4, $CellContext`$3$$ = 0, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`c$$], 4, 50}, {{
       Hold[$CellContext`$3$$], 0, 
       RawBoxes[
        SubscriptBox["\[Theta]", "0"]]}, 0, Rational[1, 2] Pi}}, 
    Typeset`size$$ = {411., {220., 227.}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`c$42395$$ = 0, $CellContext`$3$42396$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`c$$ = 4, $CellContext`$3$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`c$$, $CellContext`c$42395$$, 0], 
        Hold[$CellContext`$3$$, $CellContext`$3$42396$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      Animate[{$CellContext`xs, $CellContext`ys, $CellContext`as} = 
         NDSolveValue[{
           Derivative[
             1][$CellContext`x][$CellContext`s] == \
-$CellContext`x[$CellContext`s] + ((1/(4 $CellContext`c$$)) (
                 1 - $CellContext`a[$CellContext`s]) + $CellContext`c$$ \
$CellContext`a[$CellContext`s]) $CellContext`y[$CellContext`s], 
            Derivative[
             1][$CellContext`y][$CellContext`s] == ($CellContext`c$$ (
                 1 - $CellContext`a[$CellContext`s]) + (1/(
                 4 $CellContext`c$$)) $CellContext`a[$CellContext`s]) \
$CellContext`x[$CellContext`s] - $CellContext`y[$CellContext`s], 
            WhenEvent[
             Mod[$CellContext`s, 1], $CellContext`a[$CellContext`s] -> 
             1 - $CellContext`a[$CellContext`s]], $CellContext`x[0] == 
            Cos[$CellContext`$3$$], $CellContext`y[0] == 
            Sin[$CellContext`$3$$], $CellContext`a[0] == 
            1}, {$CellContext`x, $CellContext`y, $CellContext`a}, \
{$CellContext`s, 0, 20}, DiscreteVariables -> {
             Element[$CellContext`a, {0, 1}]}]; ParametricPlot[
          Log[{
            $CellContext`xs[$CellContext`s], 
            $CellContext`ys[$CellContext`s]}], {$CellContext`s, 
           0, $CellContext`t}, AspectRatio -> 1, 
          PlotRange -> {{0, 50}, {0, 50}}], {$CellContext`t, 0.01, 20}], 
      "Specifications" :> {{$CellContext`c$$, 4, 50}, {{$CellContext`$3$$, 0, 
          RawBoxes[
           SubscriptBox["\[Theta]", "0"]]}, 0, Rational[1, 2] Pi}}, 
      "Options" :> {AppearanceElements -> None}, "DefaultOptions" :> {}],
     ImageSizeCache->{462., {280., 287.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output", "PluginEmbeddedContent"]
},
WindowSize->{493, 562},
WindowMargins->{{464, Automatic}, {Automatic, 104}},
Visible->True,
AuthoredSize->{494, 586},
ScrollingOptions->{"HorizontalScrollRange"->Fit,
"VerticalScrollRange"->Fit},
ShowCellBracket->False,
Deployed->True,
CellContext->Notebook,
TrackCellChangeTimes->False,
FrontEndVersion->"10.1 for Microsoft Windows (32-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[1464, 33, 3294, 64, 569, "Output"]
}
]
*)

(* End of internal cache information *)

(* NotebookSignature mv0rYZDZ6iNNXCKLCihZ1UCV *)


==> anc/solution_animation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     10969,        251]
NotebookOptionsPosition[     10652,        235]
NotebookOutlinePosition[     10995,        250]
CellTagsIndexPosition[     10952,        247]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Animate", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"xs", ",", "ys", ",", "as"}], "}"}], "=", 
        RowBox[{"NDSolveValue", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"x", "'"}], "[", "s", "]"}], "\[Equal]", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], " ", "*", " ", 
               RowBox[{"x", "[", "s", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"4", "c"}]], " ", "*", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"a", "[", "s", "]"}]}], ")"}]}], "+", 
                 RowBox[{"c", "  ", 
                  RowBox[{"a", "[", "s", "]"}]}]}], ")"}], " ", 
               RowBox[{"y", "[", "s", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"y", "'"}], "[", "s", "]"}], "\[Equal]", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"c", " ", "*", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"a", "[", "s", "]"}]}], ")"}]}], "+", 
                 RowBox[{
                  FractionBox["1", 
                   RowBox[{"4", "c"}]], " ", "*", " ", 
                  RowBox[{"a", "[", "s", "]"}]}]}], ")"}], " ", 
               RowBox[{"x", "[", "s", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], " ", "*", " ", 
               RowBox[{"y", "[", "s", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"WhenEvent", "[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"s", ",", "1"}], "]"}], ",", 
              RowBox[{
               RowBox[{"a", "[", "s", "]"}], "\[Rule]", " ", 
               RowBox[{"1", "-", 
                RowBox[{"a", "[", "s", "]"}]}]}]}], "]"}], " ", ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"x", "[", "0", "]"}], "\[Equal]", 
             RowBox[{"Cos", "[", 
              SubscriptBox["\[Theta]", "0"], "]"}]}], ",", " ", 
            RowBox[{
             RowBox[{"y", "[", "0", "]"}], "\[Equal]", 
             RowBox[{"Sin", "[", 
              SubscriptBox["\[Theta]", "0"], "]"}]}], ",", 
            RowBox[{
             RowBox[{"a", "[", "0", "]"}], "\[Equal]", "1"}]}], 
           "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", "a"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "0", ",", "20"}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"DiscreteVariables", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"a", " ", "\[Element]", " ", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ParametricPlot", "[", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"xs", "[", "s", "]"}], ",", 
            RowBox[{"ys", "[", "s", "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "0", ",", "t"}], "}"}], ",", " ", 
         RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", " ", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "50"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "50"}], "}"}]}], "}"}]}]}], " ", "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0.01", ",", "20"}], "}"}]}], "\[IndentingNewLine]", 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"c", ",", "4", ",", "50"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Theta]", "0"], ",", "0", ",", 
      FractionBox["\[Pi]", "2"]}], "}"}], ",", 
    RowBox[{"AppearanceElements", " ", "\[Rule]", " ", "None"}]}], "]"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.61959229268989*^9, 3.6195923293988905`*^9}, {
   3.61959243892289*^9, 3.61959250313989*^9}, {3.61959254653889*^9, 
   3.6195925581838903`*^9}, {3.61959260402089*^9, 3.61959264392289*^9}, {
   3.6195927289198904`*^9, 3.61959278023489*^9}, {3.61959283008089*^9, 
   3.61959301501489*^9}, {3.61959304562189*^9, 3.61959305683689*^9}, {
   3.61959310121889*^9, 3.6195931017338905`*^9}, {3.6196796110763702`*^9, 
   3.61967961608337*^9}, {3.6196796612323704`*^9, 3.6196796969543705`*^9}, {
   3.6196797502073703`*^9, 3.6196797945353703`*^9}, {3.625808630424947*^9, 
   3.625808769868947*^9}, {3.6258088568269467`*^9, 3.6258088574929466`*^9}, {
   3.626329803981345*^9, 3.6263298110583453`*^9}, {3.626329847370345*^9, 
   3.6263298547883453`*^9}, {3.626330059775345*^9, 3.626330078270345*^9}, 
   3.6266859419895725`*^9, 3.626685986107045*^9, {3.62668608544557*^9, 
   3.626686115731099*^9}, 3.6266861651568766`*^9, 3.6266862260492954`*^9, 
   3.6266863526324205`*^9, {3.6266864294107237`*^9, 3.6266864308438063`*^9}, 
   3.6266865317225027`*^9, 3.626687099674161*^9, 3.6266871396574173`*^9, {
   3.626687584318638*^9, 3.6266875980823116`*^9}, {3.6266876546364403`*^9, 
   3.6266876769254484`*^9}, {3.6266877173626413`*^9, 3.626687732502507*^9}, {
   3.6266877655553913`*^9, 3.6266877690645924`*^9}, {3.626688399351398*^9, 
   3.6266884000604386`*^9}, {3.6429077955689745`*^9, 3.642907814678975*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`c$$ = 4, $CellContext`$3$$ = 0, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`c$$], 4, 50}, {{
       Hold[$CellContext`$3$$], 0, 
       RawBoxes[
        SubscriptBox["\[Theta]", "0"]]}, 0, Rational[1, 2] Pi}}, 
    Typeset`size$$ = {336., {47., 54.}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`c$42395$$ = 0, $CellContext`$3$42396$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`c$$ = 4, $CellContext`$3$$ = 0}, 
      "ControllerVariables" :> {
        Hold[$CellContext`c$$, $CellContext`c$42395$$, 0], 
        Hold[$CellContext`$3$$, $CellContext`$3$42396$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> 
      Animate[{$CellContext`xs, $CellContext`ys, $CellContext`as} = 
         NDSolveValue[{
           Derivative[
             1][$CellContext`x][$CellContext`s] == \
-$CellContext`x[$CellContext`s] + ((1/(4 $CellContext`c$$)) (
                 1 - $CellContext`a[$CellContext`s]) + $CellContext`c$$ \
$CellContext`a[$CellContext`s]) $CellContext`y[$CellContext`s], 
            Derivative[
             1][$CellContext`y][$CellContext`s] == ($CellContext`c$$ (
                 1 - $CellContext`a[$CellContext`s]) + (1/(
                 4 $CellContext`c$$)) $CellContext`a[$CellContext`s]) \
$CellContext`x[$CellContext`s] - $CellContext`y[$CellContext`s], 
            WhenEvent[
             Mod[$CellContext`s, 1], $CellContext`a[$CellContext`s] -> 
             1 - $CellContext`a[$CellContext`s]], $CellContext`x[0] == 
            Cos[$CellContext`$3$$], $CellContext`y[0] == 
            Sin[$CellContext`$3$$], $CellContext`a[0] == 
            1}, {$CellContext`x, $CellContext`y, $CellContext`a}, \
{$CellContext`s, 0, 20}, DiscreteVariables -> {
             Element[$CellContext`a, {0, 1}]}]; ParametricPlot[
          Log[{
            $CellContext`xs[$CellContext`s], 
            $CellContext`ys[$CellContext`s]}], {$CellContext`s, 
           0, $CellContext`t}, AspectRatio -> 1, 
          PlotRange -> {{0, 50}, {0, 50}}], {$CellContext`t, 0.01, 20}], 
      "Specifications" :> {{$CellContext`c$$, 4, 50}, {{$CellContext`$3$$, 0, 
          RawBoxes[
           SubscriptBox["\[Theta]", "0"]]}, 0, Rational[1, 2] Pi}}, 
      "Options" :> {AppearanceElements -> None}, "DefaultOptions" :> {}],
     ImageSizeCache->{387., {107., 114.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.61959264807389*^9, 3.6195930662238903`*^9, 3.6195931050428905`*^9, 
   3.6196796207523704`*^9, 3.6196797002333703`*^9, {3.6196797547393703`*^9, 
   3.6196797975673704`*^9}, {3.6258087773679466`*^9, 3.625808860606947*^9}, {
   3.626330049699345*^9, 3.626330080686345*^9}, 3.626331590744345*^9, 
   3.626685947700899*^9, {3.6266859903592815`*^9, 3.626686005792136*^9}, {
   3.626686105043522*^9, 3.626686118569251*^9}, 3.626686168994091*^9, 
   3.6266862298755045`*^9, 3.626686359419801*^9, {3.6266864166560497`*^9, 
   3.626686433901973*^9}, 3.626686541002031*^9, 3.6266871080966372`*^9, 
   3.6266871466848097`*^9, 3.6266876080208654`*^9, {3.626687663943967*^9, 
   3.6266876858428545`*^9}, {3.626687752043625*^9, 3.626687777124031*^9}, 
   3.626688407841875*^9, 3.6266890049613643`*^9, 3.642907819919975*^9}]
}, Open  ]]
},
WindowSize->{1262, 710},
WindowMargins->{{-9, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.1 for Microsoft Windows (32-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 5952, 132, 434, "Input"],
Cell[6535, 156, 4101, 76, 238, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

